The Effect of Geometry, Spin and Orbital Optimization in Achieving Accurate, Fully-Correlated Results for Iron-Sulfur Cubanes

Iron-sulfur clusters comprise an important functional motif of the catalytic centers of biological systems, capable of enabling important chemical transformations at ambient conditions. This remarkable capability derives from a notoriously complex electronic structure that is characterized by a high density of states that is sensitive to geometric changes. The spectral sensitivity to subtle geometric changes has received little attention from fully-correlated calculations, owing partly to the exceptional computational complexity for treating these large and correlated systems accurately. To provide insight into this aspect, we report the first Complete Active Space Self Consistent Field (CASSCF) calculations for different geometries of cubane-based clusters using two complementary, fully-correlated solvers: spin-pure Adaptive Sampling Configuration Interaction (ASCI) and Density Matrix Renormalization Group (DMRG). We find that the previously established picture of a double-exchange driven magnetic structure, with minute energy gaps (< 1 mHa) between consecutive spin states, has a weak dependence on the underlying geometry. However, the spin gap between the lowest singlet and the highest spin states is strongly geometry dependent, changing by an order of magnitude upon slight deformations that are still within biologically relevant parameters. The CASSCF orbital optimization procedure, using active spaces as large as 86 electrons in 52 orbitals, was found to reduce this gap by a factor of two compared to typical mean-field orbital approaches. Our results clearly demonstrate the need for performing highly correlated calculations to unveil the challenging electronic structure of these complex catalytic centers.

==> anc/Geometries/cluster1_A.xyz <==
22

Fe   -0.104031    1.544633   -0.358840
Fe    1.565542   -0.700101   -0.136482
Fe   -1.171334   -1.235826   -0.218715
S     1.838650    1.173353   -1.377098
S     0.485700   -2.345609   -1.215376
S    -1.972330    0.609819   -1.348235
S     0.028075   -0.013873    1.438752
S    -2.847707   -2.610200    0.582554
C    -4.065901   -1.353214    1.165716
H    -4.065133   -0.489027    0.484001
H    -5.068978   -1.811750    1.185071
H    -3.804642   -1.010859    2.179696
S     3.580731   -1.417280    0.728695
C     4.237277    0.164837    1.409806
H     4.214493    0.947097    0.636059
H     3.629404    0.496053    2.266049
H     5.275884   -0.000699    1.743316
S    -0.405254    3.745544    0.283760
C    -2.116551    3.660566    0.968525
H    -2.557089    4.671774    0.953148
H    -2.729047    2.979116    0.358610
H    -2.094300    3.290733    2.005926


==> anc/Geometries/cluster1_B.xyz <==
22

Fe       -0.377455    1.283291   -0.421115
Fe        1.719261   -0.443607   -0.105017
Fe       -0.850372   -1.264530   -0.147998
S         1.604370    1.367296   -1.448264
S         0.859006   -2.265095   -1.121295
S        -2.034484    0.087328   -1.433443
S         0.115564    0.067632    1.497531
S        -2.553478   -2.584317    0.580051
C        -3.817277   -1.425172    1.243414
H        -4.192112   -0.782056    0.433490
H        -4.643933   -2.020595    1.667594
H        -3.380607   -0.791509    2.030000
S         3.835320   -0.794132    0.749386
C         4.227166    0.902188    1.357852
H         4.040190    1.640239    0.563239
H         3.600321    1.152701    2.227793
H         5.289804    0.934020    1.653485
S        -1.209028    3.371942    0.148436
C        -2.764580    2.922325    1.027624
H        -3.342723    3.842438    1.220655
H        -3.362060    2.232325    0.412643
H        -2.534349    2.431918    1.986725


==> anc/Geometries/cluster1_C.xyz <==
22

Fe    0.084547    1.327927   -0.270554
Fe    1.401134   -0.847268   -0.190733
Fe   -1.343824   -0.986859   -0.240345
S     2.028420    1.057550   -1.237445
S     0.106757   -2.240977   -1.387299
S    -1.910678    1.014396   -1.146006
S    -0.024081   -0.088877    1.474066
S    -3.197604   -2.159672    0.480872
C    -4.201060   -0.828943    1.269179
H    -4.222077    0.059347    0.619927
H    -5.227275   -1.203162    1.426333
H    -3.766767   -0.546578    2.241258
S     3.288979   -1.872273    0.642957
C     4.117043   -0.479950    1.522788
H     4.256555    0.370597    0.839185
H     3.506570   -0.149969    2.377592
H     5.097383   -0.829358    1.889851
S     0.326451    3.508373    0.151211
C    -1.304843    3.947716    0.887697
H    -1.267519    5.007803    1.195656
H    -2.109457    3.800595    0.151541
H    -1.514441    3.322671    1.769383


==> anc/Geometries/cluster1_D.xyz <==
22

Fe   -0.286961    1.406162   -0.358677
Fe    1.631934   -0.554234   -0.098686
Fe   -0.962078   -1.219296   -0.186280
S     1.658180    1.256643   -1.455006
S     0.715325   -2.416314   -0.976179
S    -2.098471    0.332836   -1.243982
S    -0.010598   -0.010600    1.467684
S    -2.585639   -2.623157    0.413340
C    -4.004051   -1.597490    0.973835
H    -4.442637   -1.060883    0.118464
H    -4.758346   -2.261734    1.430306
H    -3.669841   -0.856410    1.715270
S     3.711627   -1.035934    0.783875
C     4.323622    0.657311    1.185852
H     4.148288    1.334288    0.336019
H     3.803036    1.058217    2.069727
H     5.404486    0.599091    1.400431
S    -0.829572    3.593733    0.168375
C    -2.471256    3.388913    0.982923
H    -2.980145    4.367683    1.010147
H    -3.082795    2.668754    0.418630
H    -2.345065    3.018902    2.012981


==> anc/Geometries/cluster1_E.xyz <==
22

Fe    -0.305460    1.565301   -0.326622
Fe     1.793801   -0.599784   -0.158532
Fe    -1.118631   -1.353866   -0.208893
S      1.765251    1.411258   -1.282965
S      0.716735   -2.373564   -1.126879
S     -2.023526    0.426395   -1.347409
S      0.065059   -0.039829    1.422390
S     -2.727453   -2.817236    0.603637
C     -4.111122   -1.674060    1.028546
H     -4.143502   -0.840481    0.311093
H     -5.060413   -2.234286    0.992293
H     -3.970316   -1.268726    2.043123
S      3.878355   -1.106140    0.723056
C      4.501809    0.560032    1.211216
H      4.141232    1.319134    0.501167
H      4.145633    0.816213    2.221447
H      5.604475    0.542019    1.210085
S     -0.903219    3.707463    0.344001
C     -2.661372    3.471526    0.849555
H     -3.186619    4.438465    0.775459
H     -3.145460    2.734123    0.191841
H     -2.712598    3.112090    1.889540


==> anc/Geometries/cluster2_A.xyz <==
28

Fe      -1.031015   -1.152169    0.814605
Fe      -1.132210    0.595040   -1.328772
Fe       1.568058   -0.814172   -0.804528
Fe       0.899122    1.256388    0.908498
S       -0.582157   -1.722524   -1.417313
S        1.267198   -0.990015    1.544483
S       -1.511300    1.158213    0.951623
S        1.131799    1.417121   -1.448114
S       -2.572826   -2.495713    1.903386
C       -2.832379   -1.530577    3.455111
H       -1.993831   -1.687756    4.151510
H       -2.911758   -0.456895    3.227158
H       -3.765260   -1.874009    3.931724
S        2.078615    2.848818    2.107431
C        1.779841    4.347778    1.072352
H        0.764549    4.739158    1.242527
H        2.514631    5.120505    1.352290
H        1.894806    4.103942    0.005468
S        3.552019   -1.724110   -1.579039
C        3.624977   -3.278007   -0.585575
H        2.919154   -4.024324   -0.982730
H        4.648177   -3.684407   -0.643314
H        3.372889   -3.070994    0.465413
S       -2.804831    1.365983   -2.735082
C       -4.310158    1.007469   -1.729889
H       -5.160395    1.558396   -2.164508
H       -4.536020   -0.070002   -1.741779
H       -4.159694    1.329812   -0.688616


==> anc/Geometries/cluster2_B.xyz <==
28

Fe     0.844056    0.722554    1.134364
Fe    -1.099494   -1.158236    0.537146
Fe     1.166907   -0.893954   -1.039331
Fe    -0.839833    1.040044   -1.059345
S      1.048544   -1.597497    1.203768
S      1.397118    1.454306   -1.023980
S     -1.416982    1.061118    1.221780
S     -0.961969   -1.193456   -1.794941
S      2.170489    1.706048    2.755068
C      1.848074    3.484613    2.384275
H      2.084856    3.706471    1.332206
H      0.792540    3.736327    2.571656
H      2.487587    4.101245    3.037858
S     -2.228869    2.425780   -2.274916
C     -3.877466    1.705595   -1.869195
H     -4.056487    1.742698   -0.783782
H     -4.654653    2.291944   -2.387253
H     -3.932691    0.657735   -2.201865
S      2.926510   -1.893510   -2.147362
C      4.351484   -1.276721   -1.152275
H      4.259850   -1.602932   -0.104949
H      5.282107   -1.685576   -1.579972
H      4.391797   -0.177055   -1.178834
S     -2.801475   -2.541255    1.272146
C     -2.733853   -2.185675    3.081506
H     -3.569505   -2.710746    3.573785
H     -1.783744   -2.538119    3.512498
H     -2.827493   -1.103998    3.264078


==> anc/Geometries/cluster2_C.xyz <==
28

Fe    -0.556252   -1.052712    1.054469
Fe    -1.033787    0.121951   -1.357495
Fe     1.575290   -0.541355   -0.652647
Fe     0.349922    1.538196    0.612283
S     -0.132422   -2.026027   -1.020499
S      1.484527   -0.212549    1.671520
S     -1.839733    0.879867    0.720321
S      0.810295    1.419117   -1.689319
S     -1.593751   -2.561741    2.468650
C     -1.859089   -1.477855    3.938261
H     -0.895817   -1.175770    4.378130
H     -2.418210   -0.573547    3.652382
H     -2.438285   -2.040295    4.689649
S      0.919515    3.573740    1.547468
C     -0.110661    4.691386    0.500921
H     -1.181721    4.474274    0.636100
H      0.086953    5.734006    0.801363
H      0.145640    4.567522   -0.562656
S      3.691289   -1.097869   -1.395337
C      4.000354   -2.587206   -0.350285
H      3.288008   -3.390318   -0.595656
H      5.025986   -2.943868   -0.543100
H      3.899591   -2.336221    0.716975
S     -2.714453    0.120728   -2.940226
C     -3.960523   -0.962171   -2.118189
H     -4.844984   -1.040235   -2.772315
H     -3.545507   -1.967619   -1.949068
H     -4.260895   -0.535189   -1.149160

